Rotating hematite cube chains

Recently a two-dimensional chiral fluid was experimentally demonstrated. It was obtained from cubic-shaped hematite colloidal particles placed in a rotating magnetic field. Here we look at building blocks of that fluid, by analyzing short hematite chain behavior in a rotating magnetic field. We find equilibrium structures of chains in static magnetic fields and observe chain dynamics in rotating magnetic fields. We find and experimentally verify that there are three planar motion regimes and one where the cube chain goes out of the plane of the rotating magnetic field. In this regime we observe interesting dynamics -- the chain rotates slower than the rotating magnetic field. In order to catch up with the magnetic field, it rolls on an edge and through rotation in the third dimension catches up with the magnetic field. The same dynamics is also observable for a single cube when gravitational effects are explicitly taken into account.

==> anc/SUPPLEMENTAL_MATERIAL.txt <==
Simulation  videos for single cube and two-cube chain motion in a rotating magnetic field along with an experimental video for two-cube chain  motion modes. Green arrows indicate magnetic moment direction and red arrows show magnetic field direction. Arrows have shadows. All videos except the Video1 are in the laboratory reference frame.

Video1: Synchronous rotation, precession of the magnetic moment, and back-and forth rotation arranged from left to right for a single cube without gravity. Videos in the top row are in the rotating frame, which is rotating with the magnetic field  and videos in the bottom row laboratory frame. Synchronous rotation and precession is easier identified in the rotating frame but back-and-forth rotation in the laboratory frame. 

Video2: Single cube rotation on an edge, corner, face (from left to right).

Video3: Four asynchronous motion modes for a single cube. Video shows that bottom modes are a blend of precession and back-and-forth motion(top row). 

Video4: A motion mode where one cube rotates more on an edge but other on a face. 

Video5: A motion mode where the cube chain goes out of the plane of the rotating magnetic field. This mode has interesting dynamics. A chain rotates slower than the rotating magnetic field. In order to catch up with the magnetic field, it rolls on an edge and through rotation in the third dimension catches up with the magnetic field. 

Video6: Four theoretically predicted motion modes that should be observed at experimental conditions. 

Video7: The same two-cube chain dynamics as in Video3 except the cube is lifted to better visualize shadows to illustrate the situation seen in the experiment.

Video8: Four experimentally identified motion modes. The green line indicates a straight line projected to the plane of the rotating magnetic field that connects centers of cubes  and the red arrow shows magnetic field direction.

